The comptonizing medium of the black-hole X-ray binary MAXI~J1535$-$571 through type-C quasi-periodic oscillations

We present a detailed spectral and temporal analysis of the black-hole candidate MAXI~J1535$-$571 using NICER observations in September and October 2017. We focus specifically on observations in the hard-intermediate state when the source shows type-C quasi-periodic oscillations (QPOs). We fitted the time-averaged spectrum of the source and the rms and phase-lag spectra of the QPO with a one-component time-dependent Comptonization model. We found that the corona contracts from $\sim 10^4$ to $\sim 3 \times 10^3$ km as the QPO frequency increases from $\sim 1.8$ Hz to $\sim 9.0$ Hz. The fits suggest that the system would consists of two coronas, a small one that dominates the time-averaged spectrum and a larger one, possibly the jet, that dominates the rms and lag spectra of the QPO. We found a significant break in the relation of the spectral parameters of the source and the properties of the QPO, including its lag spectra, with QPO frequency. The change in the relations happens when the QPO frequency crosses a critical frequency $\nu_c \approx 3.0$ Hz. Interestingly, the QPO reaches this critical frequency simultaneously as the radio emission from the jet in this source is quenched.

==> script.sh <==
latex manuscript.tex
bibtex manuscript.aux
latex manuscript.tex
dvips manuscript.dvi
ps2pdf manuscript.ps

